Hamilton-Jacobi scaling limits of Pareto peeling in 2D

Pareto hull peeling is a discrete algorithm, generalizing convex hull peeling, for sorting points in Euclidean space. We prove that Pareto peeling of a random point set in two dimensions has a scaling limit described by a first-order Hamilton-Jacobi equation and give an explicit formula for the limiting Hamiltonian, which is both non-coercive and non-convex. This contrasts with convex peeling, which converges to curvature flow. The proof involves direct geometric manipulations in the same spirit as Calder (2016).

==> Code/gen_figs.jl <==
##############################
## generate figures in Hamilton-Jacobi scaling limits of Pareto Peeling in 2D 
##############################
include("gift_wrapping_polygonal_norm.jl")
using Random
Random.seed!(1234)




## set parameters
global markersize = 0; #don't plot points

#takes quite awhile about 6000 seconds each
#global num_points = 10^5; #number of points to peel
#global layer_num = 30; #only display every layer_num layers


## a bit faster but still slow
# global num_points = 10^4; #number of points to peel
# global layer_num = 10; #only display every layer_num layers

## super fast but low res
 global num_points = 10^3; #number of points to peel
 global layer_num = 5; #only display every layer_num layers


## change to where you want the pictures to be saved
global file_dir = "./"




######################
## norm ball pictures
######################


l1_directions = 
[ 
[1;0],
[0;1]
];


linf_directions = 
[ 
[1;1],
[-1;1]
];

hex_directions = 
[
[1; sqrt(3)],
[2; 0],
[1; -sqrt(3)]
];

direction_vec = [l1_directions, linf_directions, hex_directions];

if(!isdir("$(file_dir)/norm_balls"))
	mkdir("$(file_dir)/norm_balls")
	mkdir("$(file_dir)/norm_balls/isPartition")
	mkdir("$(file_dir)/norm_balls/noPartition")
end

for i in 1:3, j in 1:2, domain_name in ["circ", "diamond", "square", "q_circ"]
	directions = direction_vec[i]
	directions = normalize_dirs(directions); #symmetrize and normalize
	cones = [ [directions[i], directions[i+1]] for i in 1:(length(directions)-1)]

	isFlats = [[1 1 1 1], [0 1 0 1]][j];
	if(i == 3)
		if(j == 1)
			isFlats = [1 1 1 1 1 1]
		elseif(j == 2)
			isFlats = [0 1 1 0 1 1]
		end
	end

	plt1 = plot_cones(cones,isFlats, plotInterior = false, tt=5); #tt is the line width 
	plt2 = plot_cones(cones,isFlats, plotInterior = true, tt=5); 

	if(j == 1) isFlat_str = "isFlat" else isFlat_str = "isRound"; end
	savefig(plt1, "$(file_dir)/norm_balls/noPartition/norm$(i)_$(isFlat_str)")
	savefig(plt2, "$(file_dir)/norm_balls/isPartition/norm$(i)_$(isFlat_str)")

	########################
	## uniformly sample from the domain 
	########################
	Random.seed!(1)
	points = getSample(num_points, domain_name); ## note this is presorted






	## compute hulls
	small_p = copy(points)
	if(markersize > 0)
		plt = drawDomain(domain_name)
		plot_points!(points,color = "black", markersize = markersize);
	else
		plt = drawDomain(domain_name);
	end

	## plot seperately viscosity solutions and supersolutions for specific choices of norm and domain 
	if(!(isdir("$(file_dir)/$(domain_name)"))) mkdir("$(file_dir)/$(domain_name)"); end

	if(i == 1 && j == 2 && domain_name == "diamond")
		x1s = range(-1,1,length=1000);
		x2s = range(-1,1,length=1000);
		FA(x1,x2) = 1*(abs(x1) + abs(x2) < 0.99)*(1 - abs(x1+x2));
		plt = contour!(x1s,x2s,FA, c=RGB(60/255,60/255,60/255),colorbar = false, levels = 0:0.1:1)
		savefig(plot(plt, dpi=512), "$(file_dir)/$(domain_name)/norm$(i)_$(isFlat_str)_sol");
	elseif(i == 2 && j == 1 && domain_name == "square")

		x1s = range(-1,1,length=1000);
		x2s = range(-1,1,length=1000);
		FB(x1,x2) = 1 - max(abs(x1), abs(x2));
		plt = contour!(x1s,x2s,FB, c=RGB(60/255,60/255,60/255),colorbar = false, levels = 7)
		savefig(plot(plt, dpi=512), "$(file_dir)/$(domain_name)/norm$(i)_$(isFlat_str)_sol");

	end
	#continue;


	println("Computing norm $(i) $(isFlat_str) on $(domain_name)")

	@time for num_iters in 1:num_points
		if(num_iters%layer_num == 0) 		
			plt, bdry_points = get_hull(small_p, cones, isFlats, true);  
		else
			plt, bdry_points = get_hull(small_p, cones, isFlats, false);  
		end
		small_p = setdiff(small_p, bdry_points); 
		small_p = small_p[sortperm(map(x->x[2], small_p), rev = true)]
		if(length(small_p) <= 1) break; end
	end
	if(!(isdir("$(file_dir)/$(domain_name)"))) mkdir("$(file_dir)/$(domain_name)"); end




	savefig(plot(plt, dpi=512), "$(file_dir)/$(domain_name)/norm$(i)_$(isFlat_str)");


	## superimopose viscosity solutions and supersolutions for specific choices of norm and domain 
	 if(i == 1 && j == 2 && domain_name == "diamond")
	 	x1s = range(-1,1,length=1000);
	 	x2s = range(-1,1,length=1000);
	 	FA(x1,x2) = 1*(abs(x1) + abs(x2) <= 1)*(1 - abs(x1+x2));
	 	plt = contour!(x1s,x2s,FA, c=RGB(60/255,60/255,60/255),colorbar = false, levels = 7)
		savefig(plot(plt, dpi=512), "$(file_dir)/$(domain_name)/norm$(i)_$(isFlat_str)_sol_overlay");
	 elseif(i == 2 && j == 1 && domain_name == "square")

	 	x1s = range(-1,1,length=1000);
	 	x2s = range(-1,1,length=1000);
	 	FB(x1,x2) = 1 - max(abs(x1), abs(x2));
	 	plt = contour!(x1s,x2s,FB, c=RGB(60/255,60/255,60/255),colorbar = false, levels = 7)
		savefig(plot(plt, dpi=512), "$(file_dir)/$(domain_name)/norm$(i)_$(isFlat_str)_sol_overlay");
	end




end

#run in bash to trim all the files in the subdirectory
#find -maxdepth 20 -name \*.png -exec bash -c 'convert -trim -resize 712x712 "$0" "$0"' {} \;
#find -maxdepth 20 -name \*.png -exec bash -c 'echo "$0" ' {} \;


==> Code/gift_wrapping_polygonal_norm.jl <==
using Plots,LinearAlgebra
include("helper_functions.jl")



#######################
## Description 
##		computes the set of efficient points with respect to 
##		the norm ball defined by cones, isFlats
## Inputs
## 		points: set of points 
#		cones: array of extremal directions 
##		isFlats: vector of 1s/0s designating a cone as flat - 1 or round - 0
##		isPlot: true if hull is to be plotted as well
## Output
##      returns plot object and points on the boundary of the set
function get_hull(points, cones, isFlats, isPlot = true)
	bdry_points = []
	x0 = points[1]; #assumes presorted and starts with point that has maximum y variable
	x = x0; 
	dir_ind = 1; 
	for num_iters in 1:length(points)
		dir_ind, y = step_2!(x, dir_ind, points, cones, bdry_points, isFlats)
		if(isPlot) step_3(x,y,isFlats[dir_ind],cones[dir_ind]...); end
		x = y; 
		if(x == x0) break; end 
	end

	return plot!(), bdry_points

end



#######################
## Description 
##		plots a collection of cones with varying round and flat parts
##		round parts are red, flat parts are blue
## Inputs
## 		cones/isFlats: define a norm ball as above
##		plotInterior: true if partition of ball is also to be plotted
##		tt: line width of each cone
## Output
##      returns plot object 

function plot_cones(cones, isFlats; plotInterior= true, tt = 1)
	plot(legend = false, aspect_ratio = true, axis = :off, ticks = :none)
	for i in 1:length(cones)
		d1,d2 = cones[i];
		x1 = [0;0]
		x2 = d1;
		x3 = d2; 
		if(plotInterior)
			plot_line!(x1,x2, width = tt)
			plot_line!(x1,x3, width = tt)
		end
		if(isFlats[i] == 1)
			plot_line!(x2,x3, color = "blue", width = tt)
		else
			#draw quadratic bezeir curve
			ts = range(0,1,length=100)
			xs = []
			ys = []
			X = (x1+x2+x3)/3
			for t in ts
				z = X + (1-t)^2*(X-x2) + t^2*(X-x3)
				z = z + (x2+x3)/3
				push!(xs, z[1])
				push!(ys,z[2])
			end
			plot!(xs,ys, color = "red", linewidth = tt)
		end
	end
	return plot!()
end



#######################
## Description 
##		generates a uniform random point on 
##		a ball of radius, radius
## Inputs
## 		radius: a real number specifying the radius  
## Output
##      returns an array of two points on the ball  
function rand_circ(radius = 1)
	tt = [randn();randn()]; tt = tt./norm(tt,2); #random direction
	rr = rand()^(1/2);
	return radius*rr.*(tt);
end







==> Code/helper_functions.jl <==
#helper functions for running the Pelegrin-Fernandez gift wrapping algorithm

## gift wrapping algorithm to compute the boundary
## of a polygonal norm
function plot_points(points; color = "red", markersize = 1)
	if(length(points) == 0) 
		plot(label = false, aspect_ratio = true, axis = :off, ticks = :none)
	else
		px = map(x->x[1], points); 
		py = map(x->x[2], points); 
		scatter(px, py, color = color, label = false, aspect_ratio = true, axis = :off, ticks = :none, markersize = markersize)
	end
end
function plot_points!(points; color = "red", markersize=1)
	if(length(points) == 0) 
		plot!(label = false, aspect_ratio = true, axis = :off, ticks = :none)
	else
		px = map(x->x[1], points); 
		py = map(x->x[2], points); 
		scatter!(px, py, color = color, label = false, aspect_ratio = true, axis = :off, ticks = :none, markersize = markersize)
	end
end
function plot_line!(x1,x2; color = "black", width = 1)
	plot!([x1[1], x2[1]], [x1[2], x2[2]], color = color, label = false, width = width)
end

function plot_directions(directions)
	plot(label = false, aspect_ratio = true, axis = :off, ticks = :none)
	for i in 1:length(directions)
		x1 = [0;0]; x2 = directions[i]
		plot_line!(x1,x2)
	end
	return plot!()
end



#projects y onto line 
#x + t d
function proj(y,d,x)
	z = (y-x); 
	#normalize direction
	d = d/norm(d,2); 

	#project onto line
	z = z - (z'*d)*d; 
	return z
end

## distance from y to the 
## line x + t*d
## assumes |d| > 0
function d_e(y, d, x)
	return norm(proj(y,d,x),2)
end

#check if x is above a line
function isAbove(z, x, d)
	return sign(det( [d x-z]))>=0;
end

#check if x is strictly above a line
function isOn(z, x, d)
	return isapprox(det( [d x-z]),0);
end

#get points within a cone
function get_points(x, cone, points)
	d1,d2 = cone
	dir_points = Array{Array{Float64,1},1}()
	for i in 1:length(points)
		p = points[i]; 
		if(p == x) continue; end
		if(isAbove(p,x,d1) && !isAbove(p,x,d2) || isOn(p,x,d1) || isOn(p,x,d2))
			push!(dir_points, p)
		end
	end
	return dir_points
end




### computes the next point in the gift wrapping
## algorithm
function step_2!(x, dir_ind, points, cones, bdry_points, isFlats)
	if(dir_ind > length(cones)) 
		dir_ind = 1; 
	end
	cone_points = Array{Array{Float64,1},1}()
	for i in (dir_ind):length(cones)
		cone_points = get_points(x, cones[i],points)
		if(length(cone_points) > 0) dir_ind = i; break; end 
	end
	if(length(cone_points) == 0) 
		for i in 1:dir_ind
			cone_points = get_points(x, cones[i],points)
			if(length(cone_points) > 0) dir_ind = i; break; end 
		end
	end

	
	if(length(cone_points) == 0) error("did not find points"); end; #this should not be possible
	d1,d2 = cones[dir_ind]
	isFlat = isFlats[dir_ind]

	if(isFlat==1)

		#compute distances to the line
		dist_vec = fill(0.0, length(cone_points));
		for i in 1:length(cone_points)
			dist_vec[i] = d_e(cone_points[i], d1, x);
		end

		cone_points = cone_points[dist_vec.==minimum(dist_vec)]


		push!(bdry_points, cone_points...)
	elseif(isFlat == 0)
		dist_vec = fill(0.0, length(cone_points));
		for i in 1:length(cone_points)
			z1 = d_e(cone_points[i], d1, x);
			z2 = d_e(cone_points[i], d2, x);
			dist_vec[i] = z1/z2;
		end
		cone_points = cone_points[dist_vec.==minimum(dist_vec)]
		if(isFlat==0)
			push!(bdry_points, cone_points...)
		end
	end
	
	return dir_ind, cone_points[1]
end

### plots the lines
function step_3(x,y, isFlat, d1, d2)

	if(isFlat == 1)
		## store shortest route from x to y going parallel to di+1 then then di
		x1 = x
		
		a,b = d2;
		c,d = d1; 

		t = inv([d2 d1])*(x-y)
		#these are the same
		x2 = x - t[1]*d2
		x2 = y +t[2]*d1

		x3 = y; 
		plot_line!(x1,x2, color = "blue")
		plot_line!(x2,x3, color = "blue")
	else
		plot_line!(x,y,color="red")
	end
end



function signed_angle(a,b)
	an_ = acos(dot(a,b)/(norm(a)*norm(b)))
	if( a[1]*b[2] - a[2]*b[2] < 0)
		return -an_
	else
		return an_
	end

end

#convert a set of directions to complex coordinates 
function compute_angles(directions)
	c_dirs = [x[1]+im*x[2] for x in directions]
	return angle.(c_dirs);

end

#symmetrizes the set of directions
#normalizes
#returns it in clockwise order
function normalize_dirs(directions)
	directions = map(x-> x./norm(x,2), directions)
	directions = [directions..., .- directions...]
	directions = unique(directions)
	angles = compute_angles(directions)
	directions = directions[sortperm(angles, rev = true)]
	angles = angles[sortperm(angles, rev=true)] 
	ind = 1
	directions = [directions[ind:end]..., directions[1:ind-1]...]

	return [directions..., directions[1]]

end



#### functions for generating random points 

##generate a random point on the ball
function rand_circ(radius = 1)
	tt = [randn();randn()]; tt = tt./norm(tt,2); #random direction
	rr = rand()^(1/2);
	return radius*rr.*(tt);
end

## generates random points from a grid 
function gen_rand_points(N, num_points)
	xs = range(-1,1,length=N);
	ys = range(-1,1,length=N); 

	#select points from which to find the hull
	points = Array{Array{Float64,1},1}()
	px = []; py = []
	for i in 1:num_points
		while(true)
			ii = rand(1:N)
			jj = rand(1:N)
			x = xs[ii];
			y = ys[jj];
			push!(points,[x; y])
			push!(px, x)
			push!(py, y);
		end
	end
	## sort points by y coordinate 
	points = points[sortperm(py, rev = true)]
	px = px[sortperm(py, rev = true)]
	py = py[sortperm(py, rev = true)]
	return points; 
end

## generates random points from a domain
function getSample(num_points, domain_name); 
	if(domain_name == "square")
		points = [[2*rand()-1, 2*rand()-1] for i in 1:num_points]
	elseif(domain_name == "circ")
		points = [rand_circ() for i in 1:num_points]
	elseif(domain_name == "diamond")
		points = [[0.0,0.0] for i in 1:num_points]
		for i in 1:num_points
			x,y = 2*rand()-1,2*rand()-1;
			while(abs(x) + abs(y) > 1) 
				x,y = 2*rand()-1,2*rand()-1;
			end
			points[i] = [x,y]; 
		end

	elseif(domain_name == "q_circ")
		 points = [rand_circ() for i in 1:num_points]
		 for i in 1:num_points
		 	x,y = rand_circ();
		 	while(x <= 0 || y <= 0)
		 		x,y = rand_circ();
		 	end
		 	points[i] = [x,y]; 
		 end
	elseif(domain_name == "l")
		points = [[0.0,0.0] for i in 1:num_points]
		for i in 1:num_points
			x,y = 2*rand()-1,2*rand()-1;
			while(x >=0 && y>=0) 
				x,y = 2*rand()-1,2*rand()-1;
			end
			points[i] = [x,y]; 
		end
	elseif(domain_name == "rounded_l")
		points = [[0.0,0.0] for i in 1:num_points]
		for i in 1:num_points
			x,y = 2*rand()-1,2*rand()-1;
			while(x >=0 && y>=0 || x <=0 && y <= 0 && sqrt(x^2+y^2) > 1)
				x,y = 2*rand()-1,2*rand()-1;
			end
			points[i] = [x,y]; 
		end

	else
		error("domain name not recognized")
	end


	## sort points by y coordinate 
	return points[sortperm(map(x->x[2], points), rev = true)]
end


function drawDomain(domain_name)
	if(domain_name == "square")
		xs = [-1; 1; 1; -1]
		ys = [1; 1; -1; -1]

	elseif(domain_name == "circ")
		thetas = range(0,2*pi,length=1000)
		xs = fill(0.0,length(thetas)); ys = fill(0.0,length(thetas));
		for i in 1:length(thetas)
			theta = thetas[i]; 
			xs[i] = cos(theta); 
			ys[i] = sin(theta);
		end
	elseif(domain_name == "diamond")
		xs = [0; 1; 0; -1; 0];
		ys = [-1; 0; 1; 0; -1]
	elseif(domain_name == "q_circ")
		thetas = range(0,2*pi,length=1000)
		xs = fill(0.0,length(thetas)); ys = fill(0.0,length(thetas));
		for i in 1:length(thetas)
			theta = thetas[i]; 
			if(cos(theta) <=0 || sin(theta) <= 0) continue; end
			xs[i] = cos(theta); 
			ys[i] = sin(theta);
		end
	elseif(domain_name == "l")
		xs = [-1; 0; 0; 1; 1; 0.0; -1]
		ys = [1;1;0;0;-1;-1.0; -1.0]
	elseif(domain_name == "rounded_l")
		xs = [-1; 0; 0; 1; 1; 0.0]
		ys = [1;1;0;0;-1;-1.0]
		thetas = reverse(range(pi,3*pi/2,length=1000))
		for i in 1:length(thetas)
			theta = thetas[i];
			push!(xs, cos(theta)); push!(ys, sin(theta));
		end
		## add circle
		push!(xs, -1); push!(ys, -1); 

	else
		error("domain name not recognized")
	end
	return plot(xs,ys, color = "white", fill = (0, :lightgray), label = false, aspect_ratio = true, axis = :off, ticks = :none);
end


## test sampling functions
# for domain_name in ["square", "circ", "diamond", "q_circ", "l", "rounded_l"]
# 	println(domain_name)
# 	plt = drawDomain(domain_name);
# 	points = getSample(1090, domain_name);
# 	display(plot_points!(points,color = "black", markersize = 1))
# 	if(readline() == "stop") break; end
# end


==> Code/run_gift_wrapping.jl <==
include("gift_wrapping_polygonal_norm.jl")


#############
## sample code for computing 
## set of efficient points 
## following the algorithm of Pelegrin-Fernandez 


########################
## pick norm and display it  
########################

## these are the extremal points of the unit ball
directions = 
[ 
[1;0],
[0;1]
];
directions = normalize_dirs(directions); #symmetrize and normalize
cones = [ [directions[i], directions[i+1]] for i in 1:(length(directions)-1)]

#this decides which facets become `round' 
#isFlats = [1 0 1 0]; #1 for the facets of the ball which are flat
isFlats = [1 1 1 1]; #l^1 norm 

#display the unit ball 
plot_cones(cones,isFlats, plotInterior = true, tt=5) #tt is the line width 


########################
## uniformly sample from a diamond 
########################
num_points = 10^2; #set the number of points
points = [[0.0,0.0] for i in 1:num_points]; #initialize the array
for i in 1:num_points
	x,y = 2*rand()-1,2*rand()-1;
	while(abs(x) + abs(y) > 1) 
		x,y = 2*rand()-1,2*rand()-1;
	end
	points[i] = [x,y]; 
end
points = points[sortperm(map(x->x[2], points), rev = true)]


########################
## draw the diamond 
########################

xs = [0; 1; 0; -1; 0];
ys = [-1; 0; 1; 0; -1]
plot(xs,ys, color = "white", fill = (0, :lightgray), label = false, aspect_ratio = true, axis = :off, ticks = :none)

#####################
#compute the set of efficient points
#####################

#press enter to compute next hull
#type in stop and press enter to exit the loop
markersize = 2; #change to 0 to not display the points

small_p = copy(points)
for num_iters in 1:num_points
	plt, bdry_points = get_hull(small_p, cones, isFlats, true);  
	plot_points!(bdry_points,color = "yellow", markersize = markersize)
	display(plt)
	small_p = setdiff(small_p, bdry_points); 
	small_p = small_p[sortperm(map(x->x[2], small_p), rev = true)]
	if(length(small_p) <= 1) break; end
	if(readline() == "stop") break; end
end
plt2 = plot!()


==> Figures/convex_approx/convergence_to_convex_peeling.jl <==
## test whether or not pareto peeling can converge to convex peeling

include("/home/nitro/Dropbox/Past_Projects/Peeling sharing folder/2d_pareto_peeling/gift_wrapping_polygonal_norm.jl")
using Random
Random.seed!(1234)

## set parameters
global markersize = 0; #don't plot points

#takes quite awhile
 global num_points = 10^5; #number of points to peel
 global layer_num = 30; #only display every layer_num layers


## a bit faster but still slow
#global num_points = 10^4; #number of points to peel
#global layer_num = 10; #only display every layer_num layers


## super fast but low res
#global num_points = 10^3; #number of points to peel
#global layer_num = 5; #only display every layer_num layers


global file_dir = "."


#for n in 4:2:10, domain_name in ["circ", "diamond", "square", "q_circ"]
for n in 4:2:12, domain_name in ["square"]

	directions = [];
	for i in 1:floor(Int,n/2)
		push!(directions, [cos(2*pi*i/n), sin(2*pi*i/n)])
	end
	directions = normalize_dirs(directions); #symmetrize and normalize


	cones = [ [directions[i], directions[i+1]] for i in 1:(length(directions)-1)]
	isFlats = fill(1, length(cones))
	plt1 = plot_cones(cones,isFlats, plotInterior = true, tt=3); 

	if(!(isdir("$(file_dir)/convex_approx"))) mkdir("$(file_dir)/convex_approx/"); end
	savefig(plt1, "$(file_dir)/convex_approx/norm_$(n).png")

	println("Computing n = $(n) on $(domain_name)");

	########################
	## uniformly sample from the domain 
	########################
	Random.seed!(1)
	points = getSample(num_points, domain_name); ## note this is presorted






	## compute hulls
	small_p = copy(points)
	if(markersize > 0)
		plt = drawDomain(domain_name)
		plot_points!(points,color = "black", markersize = markersize);
	else
		plt = drawDomain(domain_name);
	end

	for num_iters in 1:num_points
		if(num_iters%layer_num == 0) 		
			plt, bdry_points = get_hull(small_p, cones, isFlats, true);  
		else
			plt, bdry_points = get_hull(small_p, cones, isFlats, false);  
		end
		small_p = setdiff(small_p, bdry_points); 
		small_p = small_p[sortperm(map(x->x[2], small_p), rev = true)]
		if(length(small_p) <= 1) break; end
	end
	if(!(isdir("$(file_dir)/convex_approx/$(domain_name)"))) mkdir("$(file_dir)/convex_approx/$(domain_name)"); end




	savefig(plot(plt, dpi=512), "$(file_dir)/convex_approx/$(domain_name)/norm_$(n).png");




end



